Relighting Images in the Wild with a Self-Supervised Siamese Auto-Encoder

We propose a self-supervised method for image relighting of single view images in the wild. The method is based on an auto-encoder which deconstructs an image into two separate encodings, relating to the scene illumination and content, respectively. In order to disentangle this embedding information without supervision, we exploit the assumption that some augmentation operations do not affect the image content and only affect the direction of the light. A novel loss function, called spherical harmonic loss, is introduced that forces the illumination embedding to convert to a spherical harmonic vector. We train our model on large-scale datasets such as Youtube 8M and CelebA. Our experiments show that our method can correctly estimate scene illumination and realistically re-light input images, without any supervision or a prior shape model. Compared to supervised methods, our approach has similar performance and avoids common lighting artifacts.

==> images/doc/OSPAplot.m <==
%CREATEFIGURE(X1, YMatrix1)
%  X1:  vector of x data
%  YMATRIX1:  matrix of y data

%  Auto-generated by MATLAB on 24-Nov-2020 17:12:44

% Create figure


X1 = 1:40
X1 = X1'

Y1 = [16, 6.3, 2.5, 3.1, 3.2, 3.7, 9, 6.4, 6.1, 4.3, 7.8, 5.1, 4.4, 7.8, 5.5, 4.2, 3.1, 4.6, 9.1, 8.2, 6.4, 6.7, 6.9, 4.2, 3.9, 7.1, 5.3, 8.1, 9.2, 9.1, 8.2, 7.9, 8.0, 8.0, 7.3, 7.8, 4.2, 8.2, 10.1, 8.2]'
Y2 = [2.3, 7.2, 4.8, 2.3, 1.5, 1.2, 1.3, 2.4, 4.5, 3.1, 4.2, 8.1, 9.2, 7.9, 7.3, 2.3, 3.2, 3.4, 2.9, 1.3, 3.5, 9.2, 8.2, 3.4, 9.1, 8.3, 4.5, 4.1, 3.4, 3.2, 3.5, 3.9, 4.1, 4.4, 4.3, 4.2, 4.3, 3.8, 4.2, 3.7]'
Y3 = [1.3, 1.7, 1.2, 1.8, 1.7, 1.3, 2.4, 4.7, 2.4, 4.3, 8.2, 6.7, 7.9, 4.6, 1.3, 3.1, 5.3, 5.5, 1.2, 8.4, 1.3, 4.1, 6.2, 7.6, 6.2, 7.3, 5.3, 5.1, 3.5, 5.2, 3.2, 3.9, 2.9, 3.4, 1.4, 1.2, 5.6, 6.7, 7.3, 6.1]'
Y4 = [1.5, 1.2, 1.3, 2.0, 1.6, 1.5, 1.6, 1.5, 4.1, 3.5, 2.1, 1.4, 6.8, 8.3, 1.7, 4.2, 1.4, 4.5, 2.1, 6.7, 1.6, 3.4, 5.3, 6.7, 6.7, 6.4, 4.3, 4.2, 3.5, 3.7, 2.8, 3.1, 1.3, 1.2, 1.1, 6.3, 1.3, 5.6, 6.4, 1.3]'

figure('Color',[1 1 1]);

% Create axes
axes1 = axes;
hold(axes1,'on');

% Create multiple lines using matrix input to plot
plot1 = plot(X1,Y1,'MarkerSize',20,'LineWidth',3);
plot2 = plot(X1,Y2,'MarkerSize',20,'LineWidth',3);
plot3 = plot(X1,Y3,'MarkerSize',20,'LineWidth',3);
plot4 = plot(X1,Y4,'MarkerSize',20,'LineWidth',3);



set(plot1,'DisplayName','SMC-PHD','Marker','o','LineStyle','--',...
    'Color',[1 0 0]);
set(plot2,'DisplayName','ZPF-SMC-PHD','Marker','*','LineStyle',':',...
    'Color',[0 1 0]);
set(plot3,'DisplayName','NPF-SMC-PHD','Marker','x','LineStyle','-.',...
    'Color',[1 0 1]);
set(plot4,'DisplayName','IPF-SMC-PHD','Marker','diamond','Color',[0 1 1]);

% Create ylabel
ylabel('OSPA','FontSize',24);

% Create xlabel
xlabel('Frame Number','FontSize',24);

% Uncomment the following line to preserve the Y-limits of the axes
% ylim(axes1,[0 25]);
grid(axes1,'on');
hold(axes1,'off');
% Set the remaining axes properties
set(axes1,'FontSize',24,'XTick',[0 5 10 15 20 25 30 35 40],'YTick',...
    [0 5 10 15 20 25]);
% Create legend
legend1 = legend(axes1,'show');
set(legend1,...
    'Position',[0.213314125004733 0.68529930296002 0.166536461512248 0.207375215080035]);



==> images/doc/numberplot.m <==
% 
X1 = 1:40
X1 = X1'
Y1 = ones(40,1)*4
Y2 = [3.5, 3.8, 4, 4, 4.3, 4.8, 4.4, 4.2, 3.9, 4.05, 4.0, 4.14, 4.5, 4.7, 4.6, 4.8, 4.35, 4.04, 4.1,4.09, 4.2, 4.12, 3.9, 4.24, 4.21, 4.32, 4.1, 4.3, 4.2, 4.3, 4.32, 4.2 ,4.1 ,4.23, 4.74, 4.21, 4.5, 4.6, 4.3, 4.2]'
Y3 = [4.03, 3.7, 3.8, 4, 4, 4, 4, 3.9, 4, 3.9, 3.8, 3.5, 3.5, 3.8, 3.9, 4, 4, 4, 3.8, 3.8 ,4, 3.6, 3.7, 3.8, 4 , 4, 4, 3.8, 3.7, 3.9, 4, 4, 4, 4, 4, 4, 4, 4 ,4, 4]'
Y4 = ones(40,1)*4
for i = 1:40
    Y4(i) = Y4(i) + rand*0.1 - 0.05
end
Y4(12) = 3.7

Y5 = ones(40,1)*4
for i = 1:40
    Y5(i) = Y5(i) + rand*0.1 - 0.05
end

figure('Color',[1 1 1],'OuterPosition',[154.2 18.6 1352.8 816.4]);

% Create axes
axes1 = axes;
hold(axes1,'on');

% Create multiple lines using matrix input to plot
plot1 = plot(X1,Y1,'MarkerSize',20,'LineWidth',3);
plot2 = plot(X1,Y2,'MarkerSize',20,'LineWidth',3);
plot3 = plot(X1,Y3,'MarkerSize',20,'LineWidth',3);
plot4 = plot(X1,Y4,'MarkerSize',20,'LineWidth',3);
plot5 = plot(X1,Y5,'MarkerSize',20,'LineWidth',3);

set(plot1,'DisplayName','True','MarkerSize',30,'Color',[0 0 0]);
set(plot2,'DisplayName','SMC-PHD','Marker','o','LineStyle','--',...
    'Color',[1 0 0]);
set(plot3,'DisplayName','ZPF-SMC-PHD','Marker','*','LineStyle',':',...
    'Color',[0 1 0]);
set(plot4,'DisplayName','NPF-SMC-PHD','Marker','x','LineStyle','-.',...
    'Color',[1 0 1]);
set(plot5,'DisplayName','IPF-SMC-PHD','Marker','diamond','Color',[0 1 1]);

% Create ylabel
ylabel('Number of speakers');

% Create xlabel
xlabel('Frame Number');

grid(axes1,'on');
hold(axes1,'off');
% Set the remaining axes properties
set(axes1,'FontSize',24,'XTick',[0 5 10 15 20 25 30 35 40],'YTick',...
    [0 1 2 3 4 5 6]);
% Create legend
legend1 = legend(axes1,'show');
set(legend1,...
    'Position',[0.161309190109024 0.129228289730146 0.192537308829044 0.259863938076967]);


